The maximum matching extendability and factor-criticality of 1-planar graphs

A graph is $1$-$planar$ if it can be drawn in the plane so that each edge is crossed by at most one other edge. Moreover, a 1-planar graph $G$ is $optimal$ if it satisfies $|E(G)|=4|V(G)|-8$. J. Fujisawa et al. [16] first considered matching extension of optimal 1-planar graphs, obtained that each optimal 1-planar graph of even order is 1-extendable and characterized 2-extendable optimal 1-planar graphs and 3-matchings extendable to perfect matchings as well. In this short paper, we prove that no optimal $1$-planar graph is 3-extendable. Further we mainly obtain that no 1-planar graph is 5-extendable by the discharge method and also construct a 4-extendable 1-planar graph. Finally we get that no 1-planar graph is 7-factor-critical and no optimal 1-planar graph is 6-factor-critical.

==> anc/factor_critical.cpp <==
#include<iostream>
#include<fstream>
#include<time.h>
#include<limits>
using namespace std;
#define false 0
#define true 1
#define N 24 //N is the vertex number of the graph
#define D 7 //D is the maximum degree of the graph
#define EN 6 // EN is the number of  vertices arbitrarily deleted in the graph
int lag=0;
int match[(N-EN)/2][2]={0}; /*the matrix-match stores the perfect matching*/
int newbian[N-EN][D]; // stores the surplus graph with deleting the extendable edge
int factor[EN]={0};
int factor_num=0;
int match_num=0;//record the total number of perfect matching
int Matrix[N]; // record whether the vertices is trailed


/* Checks whether the current position can be a matching edge*/
int check(int x,int y,int n,int chek_set[][2])
{
	if(y>N) // determmine where the edge is exists
		return false;
	for(int i=0;i<n;i++)
		for(int j=0;j<2;j++)
			if(x==chek_set[i][j]||y==chek_set[i][j])
				return false;
			return true;
}

//  find the next vertex which can be covered
int match_snext(int x,int bx,int n)
{
	int ist[N]={0};// store points that have been included in the matching edges
	for(int i=0;i<=n;i++)
		for(int j=0;j<2;j++)
			ist[match[i][j]-1]=1;	/*Assign 1 to the corresponding position of the point
			 						that has been included in the matching edge*/
	for(int i=x+1;i<N;i++)/*Searches for the row position of the vertex that might be the next matching edge*/
	{	if(ist[i]==0)
			return i;/* Returns the row position of the vertex of the next matching edge found */
	}
}

/*  Search all possible locations */
void match_search(int x,int n,int bian[][D])
/* n is the current matching edge number;
	x is the current matching vertex.*/
{
	// determine whether the selected edge is extendable
	if (match_num>1)
	{
		return;
	}
	// determine whether the mathing is a perfect matching
	if(n==(N-EN)/2)
	{
		match_num++;
		return ;
	}
	else
	{
		for(int i=0;i<D;i++)
		{
			if (bian[x][i]>N-EN)
			{
				continue;
			}
			//Determines whether the edge can be a matching edge
			if(check(x+1,bian[x][i],n,match)==1&&(x+1)<bian[x][i]) 
			{
				int record=n;//record current location
				match[n][0]=x+1;
				match[n][1]=bian[x][i];
				int iis=match_snext(x,bian[x][i],n);
				match_search(iis,n+1,bian);
				// After running, empty and put a new matching edge back in
				match[record][0]=0;
				match[record][1]=0;
				record=0;
			}
		}
	}
	return;
}


// compute the surplus graph with the k vertices deleting
void surplus_B(int bian[][D])
{
	// find the vertices 
	int factor_v[N]={0};
	for(int j=0;j<EN;j++)
	{	
		factor_v[factor[j]-1]=1;
	}
	//compute the corresponding vertices of the surplus graph
	int NG[N-EN]={0};
	int k=0;
	for(int j=0;j<N;j++)
	{
		if(factor_v[j]==0)
		{
			NG[k]=j+1;
			k=k+1;
		}
	}
	// compute the surplus graph
	newbian[N-EN][D]={0};
	int temp_v=0;
	for(int k=0;k<N;k++)
	{
		// determine whether the vertex is deleted
		if(factor_v[k]==0)
		{
			for (int j=0;j<D;j++)
			{
				// determine whether the dege is exists
				if(bian[k][j]>N)
				{
					newbian[temp_v][j]=N-EN+1;
					continue;
				}
				// determine whether the neighbor is deleted
				if(factor_v[bian[k][j]-1]==0)
				{
					// find the vertices
					int t=0;
					for(t=0;t<N-EN;t++)
						{
							if (NG[t]==bian[k][j])
							{
								break;
							}
						}
					newbian[temp_v][j]=t+1;
				}
				else
				{
					newbian[temp_v][j]=N-EN+1;
				}
			}
			temp_v=temp_v+1;
		}
	}
	return;
}

//  output the k vertices
void factor_output(ofstream &outfile,int bian[][D])
{
	surplus_B(bian);
	match_search(0,0,newbian);
	if (match_num==0)
	{
		lag=1;
	}
	outfile<<factor_num+1<<": "<<"\t";

	for(int i=0;i<EN;i++)
	{
		outfile<<factor[i]<<"\t";
	}
	factor_num++;
	outfile<<match_num<<"\t";
	outfile<<endl;
	match_num=0;
	return ;
}

/*   Find k vertices   */
void factor_search(int x,int n, ofstream &outfile,int bian[][D])
{
	if (lag==1)
	{
		return;
	}
	// Copy Matrix to avoid the change of Matrix
	int Temp_Matrix[N];
	for(int i=0;i<N;i++)
		Temp_Matrix[i]=Matrix[i];

	factor[n]=x+1;
	Temp_Matrix[x]=1;			
	if((n+1)==EN)
	{
		factor_output(outfile,bian);
		if (lag==1)
		{
			return;
		}	
	}
	else{
		for(int j=x+1;j<N;j++)
		{
			if(Temp_Matrix[j]==0)
			{
				factor_search(j,n+1,outfile,bian);
				if (lag==1)
				{
					return;
				}
			}
		}
	}
	factor[n]=0;
	for(int i=0;i<N;i++)
	{
		Matrix[i]=Temp_Matrix[i];
	}
}

//  主函数
int main()
{
	//  compute the running time of the program 
	clock_t start,end;
	start=clock();

	// Initializing the graph
	int bian[N][D]; /*store the edges*/
	ifstream infile("graph_6.txt",ios::in);
	if(!infile)
	{
		cerr<<"open error!"<<endl;
		exit(1);
	}
	for(int i=0;i<N;i++)
		for(int j=0;j<D;j++)
			infile>>bian[i][j];
	infile.close();

	/* find the k vertices */
	ofstream outfile("factor.txt");//stores all of the k vertices
	for(int i=0;i<N;i++)
	{	factor_search(i,0,outfile,bian);//search the kvertices from the location i
		if (lag==1)
		{
			cout<<"The graph is not k-factor-critical";
			break;
		}
	}
	outfile<<endl;
	outfile.close();
	end=clock();
	return(0);
}


==> anc/graph_5.txt <==
2 5 21 30 32 33
1 3 4 8 12 33
2 7 25 30 32 33
2 5 7 9 11 33
1 4 6 8 13 33
5 7 9 10 11 33
3 4 6 12 16 33
2 5 9 17 21 30
4 6 8 13 14 33
6 13 14 15 16 33
4 6 12 15 16 33
2 7 11 20 25 32
5 9 10 17 18 21
9 10 17 18 19 33
10 11 18 19 20 33
7 10 11 19 20 25
8 13 14 22 23 26
13 14 15 22 23 33
14 15 16 23 24 33
12 15 16 23 24 28
1 8 13 22 26 31
17 18 21 27 29 33
17 18 19 20 27 33
19 20 25 27 29 33
3 12 16 24 28 31
17 21 27 29 30 33
22 23 24 26 28 33
20 25 27 29 32 33
22 24 26 28 31 33
1 3 8 26 31 33
21 25 29 30 32 33
1 3 12 28 31 33

==> anc/graph_6.txt <==
2 3 4 7 14 23 24
1 3 4 11 18 23 24
1 2 4 5 6 7 8
1 2 3 5 6 10 11
3 4 6 7 8 9 12
3 4 5 9 10 11 13
1 3 5 8 14 15 23
3 5 7 9 12 14 15
5 6 8 10 12 13 16
4 6 9 11 13 17 18
2 4 6 10 17 18 24
5 8 9 13 15 16 19
6 9 10 12 16 17 20
1 7 8 15 19 21 23
7 8 12 14 16 19 21
9 12 13 15 17 19 20
10 11 13 16 18 20 22
2 10 11 17 20 22 24
12 14 15 16 20 21 22
13 16 17 18 19 21 22
14 15 19 20 22 23 24
17 18 19 20 21 23 24
1 2 7 14 21 22 24
1 2 11 18 21 22 23

==> anc/graph_7.txt <==
2 3 6 10 13 17 20 21
1 3 4 5 6 7 22 22
1 2 4 5 9 10 22 22
2 3 5 6 7 8 11 22
2 3 4 8 9 10 12 22
1 2 4 7 13 14 22 22
2 4 6 8 11 13 14 22
4 5 7 9 11 12 15 22
3 5 8 10 12 16 17 22
1 3 5 9 16 17 22 22
4 7 8 12 14 15 18 22
5 8 9 11 15 16 19 22
1 6 7 14 18 20 22 22
6 7 11 13 15 18 20 22
8 11 12 14 16 18 19 22
9 10 12 15 17 19 21 22
1 9 10 16 19 21 22 22
11 13 14 15 19 20 21 22
12 15 16 17 18 20 21 22
1 13 14 18 19 21 22 22
1 16 17 18 19 20 22 22

==> anc/graph_8_a_.txt <==
2	3	4	5	6	9	13	13
1	3	4	5	6	7	13	13
1	2	4	6	7	8	13	13
1	2	3	5	7	8	9	12
1	2	4	6	9	10	13	13
1	2	3	5	7	9	10	11
2	3	4	6	8	10	11	12
3	4	7	9	11	12	13	13
1	4	5	6	8	10	11	12
5	6	7	9	11	12	13	13
6	7	8	9	10	12	13	13
4	7	8	9	10	11	13	13

==> anc/graph_8_b_.txt <==
2	6	7	21	24	25	26	26	26	26
1	3	4	5	6	7	8	20	24	25
2	4	5	7	8	9	26	26	26	26
2	3	5	8	9	10	26	26	26	26
2	3	4	9	10	15	20	25	26	26
1	2	7	11	12	16	21	24	26	26
1	2	3	6	8	11	12	13	26	26
2	3	4	7	9	12	13	14	26	26
3	4	5	8	10	13	14	15	26	26
4	5	9	14	15	20	26	26	26	26
6	7	12	16	17	21	26	26	26	26
6	7	8	11	13	16	17	18	26	26
7	8	9	12	14	17	18	19	26	26
8	9	10	13	15	18	19	20	26	26
5	9	10	14	19	20	26	26	26	26
6	11	12	17	21	22	26	26	26	26
11	12	13	16	18	21	22	23	26	26
12	13	14	17	19	22	23	24	26	26
13	14	15	18	20	23	24	25	26	26
2	5	10	14	15	19	24	25	26	26
1	6	11	16	17	22	23	24	26	26
16	17	18	21	23	24	26	26	26	26
17	18	19	21	22	24	26	26	26	26
1	2	6	18	19	20	21	22	23	25
1	2	5	19	20	24	26	26	26	26

==> anc/matching_extendability.cpp <==
#include<iostream>
#include<fstream>
#include<time.h>
using namespace std;
#define false 0
#define true 1
#define N 32 //N is the vertex number of the graph
#define D 6 //D is the maximum degree of the graph
#define EN 4 // EN is the number of matching edges arbitrarily selected in the graph

int lag=0;

int match[N/2][2]={0}; /*the matrix-match stores the perfect matching*/
int match_num=0;//record the total number of perfect matching

int extendable[EN][2]={0}; // the mateix-extendable stores the extendable edge
int extendable_num=0;

int newbian[N-2*EN][D]; // stores the surplus graph with deleting the extendable edge
int Matrix[N]={0}; // record whether the vertex is trailed

/* Checks whether the current position can be a matching/extendable edge*/
int check(int x,int y,int n,int chek_set[][2])
{
	if(y>N) // determmine where the edge is exists
		return false;
	for(int i=0;i<n;i++)
		for(int j=0;j<2;j++)
			if(x==chek_set[i][j]||y==chek_set[i][j])
				return false;
			return true;
}

//  find the next  vertex which can be covered
int match_snext(int x, int n)
{
	int ist[N]={0};// store points that have been included in the matching edges
	for(int i=0;i<=n;i++)
		for(int j=0;j<2;j++)
			ist[match[i][j]-1]=1;
			/*Assign 1 to the corresponding position of the point
			 that has been included in the matching edge*/
	for(int i=x+1;i<N;i++)/*Searches for the row position of the vertex that might be the next matching edge*/
	{	if(ist[i]==0)
			return i;/* Returns the row position of the vertex of the next matching edge found */
	}
}


/*  Search all possible locations */
void match_search(int x,int n,int bian[][D])
/* n is the current matching edge number;
	x is the current matching vertex.*/
{
	// determine whether the selected edge is extendable
	if (match_num>1)
	{
		return;
	}
	// determine whether the mathing is a perfect matching
	if(n==(N-2*EN)/2)
	{
		match_num++;
		return ;
	}
	else
	{
		for(int i=0;i<D;i++)
		{
			if (bian[x][i]>N-2*EN)
			{
				continue;
			}
			//Determines whether the edge can be a matching edge
			if(check(x+1,bian[x][i],n,match)==1&&(x+1)<bian[x][i]) 
			{
				int record=n;//record current location
				match[n][0]=x+1;
				match[n][1]=bian[x][i];
				int iis=match_snext(x, n);
				match_search(iis,n+1,bian);
				// After running, empty and put a new matching edge back in
				match[record][0]=0;
				match[record][1]=0;
				record=0;
			}
		}
	}
	return;
}


// compute the surplus graph with the extendable edges deleting
void surplus_B(int bian[][D])
{
	// find the vertices covered by the extendable edges
	int extendable_v[N]={0};
	for(int j=0;j<EN;j++)
	{	for(int k=0;k<2;k++)
		{
			extendable_v[extendable[j][k]-1]=1;
		}
	}
	//compute the corresponding vertices of the surplus graph
	int NW[N-2*EN]={0};
	int k=0;
	for(int j=0;j<N;j++)
	{
		if(extendable_v[j]==0)
		{
			NW[k]=j+1;
			k=k+1;
		}
	}
	// compute the surplus graph
	newbian[N-2*EN][D]={0};
	int t=0;
	int temp_v=0;
	for(int k=0;k<N;k++)
	{
		// determine whether the vertex is coverted by extendable
		if(extendable_v[k]==0)
		{
			for (int j=0;j<D;j++)
			{
				// determine whether the dege is exists
				if(bian[k][j]>N)
				{
					newbian[temp_v][j]=N-2*EN+1;
					continue;
				}
				// determine whether the neighbor is covered by extendable edges
				if(extendable_v[bian[k][j]-1]==0)
				{
					// find the vertices
					int t=0;
					for(t=0;t<N-2*EN;t++)
						{
							if (NW[t]==bian[k][j])
							{
								break;
							}
						}
					newbian[temp_v][j]=t+1;
				}
				else
				{
					newbian[temp_v][j]=N-2*EN+1;
				}
			}
			temp_v=temp_v+1;
		}
	}
	return;
}



//  output the extendable edges
void extendable_output(ofstream &outfile,int bian[][D])
{
	outfile<<extendable_num+1<<": "<<"\t";
	surplus_B(bian);
	match_search(0,0,newbian);
	if (match_num==0)
	{
		lag=1;
	}
	for(int i=0;i<EN;i++)
	{
		outfile<<extendable[i][0]<<","<<extendable[i][1];
		outfile<<"\t";
	}
	extendable_num++;
	outfile<<match_num;
	match_num=0;
	outfile<<endl;
	return ;
}

/*   Find the extendable edges   */
void extendable_search(int x,int n, ofstream &outfile,int bian[][D])
{
	if (lag==1)
	{
		return;
	}
	// Copy Matrix to avoid the change of Matrix
	int Temp_Matrix[N];
	for(int i=0;i<N;i++)
		Temp_Matrix[i]=Matrix[i];

	// search every adjcent vertex of x
	for(int i=0;i<D;i++)
	{
		// determine whether the edge is exists
		if (bian[x][i]>N)
			continue;		

		//Determines whether the edge can be a extendable edge
		if(check(x+1,bian[x][i],n,extendable)==1&&(x+1)<bian[x][i]) 
		{
			int record=n;//record current location
			extendable[n][0]=x+1;
			extendable[n][1]=bian[x][i];
			Matrix[x]=1;
			Matrix[bian[x][i]-1]=1;
			// determine whether the extendable edges are found
			if((n+1)==EN)
			{
				extendable_output(outfile,bian);
			}
			else
			{		
				int j;
				for(j=x+1;j<N;j++)
				{
					if (Matrix[j]==0)
					{
						extendable_search(j,n+1,outfile,bian);
						if (lag==1)
						{
							return;
						}
					}
				}
			}
			// After running, empty and put a new matching edge back in
			extendable[record][0]=0;
			extendable[record][1]=0;
			record=0;
		}
		for(int i=0;i<N;i++)
			Matrix[i]=Temp_Matrix[i];
	}
}
int main()
{
	//  compute the running time of the program 
	clock_t start,end;
	start=clock();

	// Initializing the graph
	int bian[N][D]; /*graph matrix*/
	ifstream infile("graph_5.txt",ios::in);
	if(!infile)
	{
		cerr<<"open error!"<<endl;
		exit(1);
	}
	for(int i=0;i<N;i++)
		for(int j=0;j<D;j++)
			infile>>bian[i][j];
	infile.close();

	/* find the extendable edges */
	ofstream outfile("extendable_matching_5.txt");//stores all of fixed size matching extendable
	for(int i=0;i<N;i++)
	{	extendable_search(i,0,outfile,bian);//search the extendable from the location i
		if (lag==1)
		{
			cout<<"The graph is not k-extendable";
			break;
		}
	}
	outfile<<endl;
	outfile.close();
	end=clock();

	ofstream output("Compute times.txt");
	if(!output)
	{
		cerr<<"open error!"<<endl;
		exit(1);
	}
	output<<" Compute times "<<(double)(end-start)/CLOCKS_PER_SEC<<"seconds\n";
	output<<"Matching numbers"<<match_num<<endl;
	output.close();
	return(0);
}

